Happy-GLL: modular, reusable and complete top-down parsers for parameterized nonterminals

Parser generators and parser combinator libraries are the most popular tools for producing parsers. Parser combinators use the host language to provide reusable components in the form of higher-order functions with parsers as parameters. Very few parser generators support this kind of reuse through abstraction and even fewer generate parsers that are as modular and reusable as the parts of the grammar for which they are produced. This paper presents a strategy for generating modular, reusable and complete top-down parsers from syntax descriptions with parameterized nonterminals, based on the FUN-GLL variant of the GLL algorithm. The strategy is discussed and demonstrated as a novel back-end for the Happy parser generator. Happy grammars can contain `parameterized nonterminals' in which parameters abstract over grammar symbols, granting an abstraction mechanism to define reusable grammar operators. However, the existing Happy back-ends do not deliver on the full potential of parameterized nonterminals as parameterized nonterminals cannot be reused across grammars. Moreover, the parser generation process may fail to terminate or may result in exponentially large parsers generated in an exponential amount of time. The GLL back-end presented in this paper implements parameterized nonterminals successfully by generating higher-order functions that resemble parser combinators, inheriting all the advantages of top-down parsing. The back-end is capable of generating parsers for the full class of context-free grammars, generates parsers in linear time and generates parsers that find all derivations of the input string. To our knowledge, the presented GLL back-end makes Happy the first parser generator that combines all these features. This paper describes the translation procedure of the GLL back-end and compares it to the LALR and GLR back-ends of Happy in several experiments.

==> anc/README.md <==

# Happy-GLL

This directory contains the supplementary material for the paper "Happy-GLL: modular, reusable and complete top-down
parsers for parameterized nonterminals".

The `backend-gll` directory contains the package which adds GLL parsing to the *happy* parser generator. The repository containing the integration of this package with the *happy* parser generator, and the evaluation used in the paper can be found [here](https://gitlab.com/leegbestand/happy-gll).

==> anc/backend-gll/Setup.hs <==
import Distribution.Simple
main = defaultMain


==> anc/backend-gll/data/GLL_Base.hs <==
type Pos        = Int
type Priority   = (Maybe Precedence, Pos)
data Precedence = Precedence Assoc Int deriving Show
data Assoc      = LeftAssoc | RightAssoc | NotAssoc deriving Show

type Matcher t      = Input t -> Int -> HappyCP t -> Data t -> Data t
type Evaluator t a  = Input t -> EPNs HappyApp String -> Int -> Int -> S.Set HappyApp -> SemRes a
type SemRes a       = [(Maybe Precedence,a)]
data HappyApp            = HappyApp (String, [Symbol HappyApp String])
  deriving (Eq, Ord)

data HappyTerm t a = HappyTm  { term_id   ::  Symbol HappyApp String
                    , term_f    ::  Matcher t
                    , term_e    ::  Evaluator t a}
data Data t  = Data { glltokens    ::  Int
                    , reaches   ::  IS.IntSet -- right extents in the current context
                    , descr     ::  USet HappyApp String
                    , grel      ::  GRel HappyApp String
                    , cmap      ::  CMap t
                    , prel      ::  PRel HappyApp String
                    , epns      ::  EPNs HappyApp String
                    , errors    ::  MisMatches}
data HappyCP t    = HappyCP   { cont_id   ::  Cont HappyApp String
                    , cont_f    ::  ContF t }

-- maps index "k" to the names of the tokens that were expected
type MisMatches   = IM.IntMap [String] 

rightmost :: Data t -> Int
rightmost d | IS.null (reaches d) = -1
            | otherwise           = IS.findMax (reaches d)

success :: Data t -> Bool
success d = glltokens d == rightmost d 

emptyData inp = 
  Data (inputLength inp) IS.empty emptyUSet emptyG emptyC emptyP emptyPNs IM.empty

instance Show HappyApp where
  show (HappyApp (f, ts)) = f ++ "<" ++ intercalate "," (map show ts) ++ ">"

run_complete_with_error, run_with_error :: Int -> ([t] -> a) -> HappyTerm t a -> [t] -> a
run_complete_with_error max withError start inp = either head head $ 
  run_complete_with_errors max withError start inp
run_with_error max withError start inp = either head head $
  run_with_errors max withError start inp

run_complete, gllRun :: HappyTerm t a -> [t] -> [a]
run_complete = run_abs False
gllRun = run_abs True

run_abs :: Bool -> HappyTerm t a -> [t] -> [a]
run_abs partial start str = frontEnd (\dat ->
  let r | partial     = rightmost dat 
        | otherwise   = glltokens dat
  in map snd $ term_e start inp (epns dat) 0 r S.empty) start inp
  where inp = mkInput str

run_complete_with_errors, 
  run_with_errors :: Int -> ([t] -> b) -> HappyTerm t a -> [t] -> Either [b] [a]
run_complete_with_errors = run_abs_with_errors False
run_with_errors = run_abs_with_errors True

run_abs_with_errors :: Bool -> Int -> ([t] -> b) -> HappyTerm t a -> [t] -> Either [b] [a]
run_abs_with_errors partial max withError start str = frontEnd (\dat -> 
  if partial || success dat 
  then Right $ map snd $ term_e start inp (epns dat) 0 (rightmost dat) S.empty
  else let pairedErrors = concatMap (\(i,es) -> map (i,) es) (IM.toDescList (errors dat))
       in Left $ map (\(i,token) -> withError (drop i str)) (take max pairedErrors)
  ) start inp
  where inp = mkInput str

recognise_complete :: HappyTerm t a -> [t] -> Bool
recognise_complete start str = frontEnd success start (mkInput str)

recognise :: HappyTerm t a -> [t] -> Bool
recognise start str = frontEnd ((>=0) . rightmost) start (mkInput str)

frontEnd :: (Data t -> b) -> HappyTerm t a -> Input t -> b
frontEnd withData start inp = run_as_parser withData 0 start inp (emptyData inp)

run_as_parser :: (Data t -> b) -> Int -> HappyTerm t a -> Input t -> Data t -> b
run_as_parser withData k start inp dt = withData dt' 
  where dt' = term_f start inp k c0 dt 
        c0 = HappyCP ((HappyApp ("__START", []), [term_id start], []),k) checkSuccess
        checkSuccess _ l r dt = dt { reaches = IS.insert r (reaches dt) }



newEPN :: (Slot HappyApp String, Int, Int, Int) -> Data t -> Data t
newEPN (s@(_,alpha,beta), l, k, r) dt = dt { epns = epns' }
  where epns' | null alpha && not (null beta) = epns dt
              | otherwise                     = packInsert (s,l,k,r) (epns dt)

happyContinue s l k r c d =  maybe_continue s l k r c (newEPN (s,l,k,r) d)

maybe_continue :: Slot HappyApp String -> Int -> Int -> Int -> (Data t -> Data t) -> Data t -> Data t
maybe_continue s l k r c dt 
    | hasDescr (s,l,r) (descr dt) = dt
    | otherwise                   = c (dt { descr = addDescr (s,l,r) (descr dt) })

infixr 3 <&>
(<&>) :: (Data t -> Data t) -> (Data t -> Data t) -> Data t -> Data t
(p <&> q) d1 = q (p d1)

infixl 9 <\\>
(<\\>) :: HappyTerm t a -> HappyTerm t b -> HappyTerm t a
p <\\> q = p {term_f = matcher, term_id = HappyNt identifier }
  where identifier = HappyApp ("__CUT(", [term_id p, term_id q])
        matcher inp k c d0 = foldr (<&>) id (map proceed rs) d2{reaches = reaches d0}
          where d1 = run_as_parser id k p inp d0{reaches = IS.empty}
                d2 = run_as_parser id k q inp d1{reaches = IS.empty}
                rs = IS.toList (IS.difference (reaches d1) (reaches d2))
                proceed r = cont_f c (removePrefix (r - k) inp) k r

descendSupport :: HappyApp -> Input t -> Int -> HappyCP t -> (Data t -> Data t) -> Data t -> Data t
descendSupport x inp l c cont dt 
  | null rs   = cont dt1 
  | otherwise = foldr ((<&>) . proceed) id rs dt1 
  where rs    = extents (x,l) (prel dt)
        proceed r = cont_f c (removePrefix (r - l) inp) l r
        dt1   = dt { grel = addCont (x,l) (cont_id c) (grel dt) 
                   , cmap = insertC (cont_id c) (cont_f c) (cmap dt) }

ascendSupport :: HappyApp -> Input t -> Int -> Int -> Data t -> Data t
ascendSupport nt inp l r dt = foldr ((<&>) . (\c -> c (removePrefix (r - l) inp) l r)) id cs dt1
  where dt1   = dt { prel = addExtent (nt,l) r (prel dt) }
        cs    = map (flip lookupC (cmap dt)) (conts (nt,l) (grel dt))

-- continuations mappings
type CMap t  = M.Map (Cont HappyApp String) (ContF t)
type ContF t = Input t -> Int -> Int -> Data t -> Data t

emptyC = M.empty
insertC :: Cont HappyApp String -> ContF t -> CMap t -> CMap t
insertC = M.insert
lookupC :: Cont HappyApp String -> CMap t -> ContF t
lookupC c = maybe (error "assert1") id . M.lookup c

-- construction of terminal parsers

happyPredicate :: String {- identifier -} -> Maybe Precedence -> (t -> Maybe a) -> HappyTerm t a
happyPredicate t prio p = HappyTm (HappyTerm t) matcher evaluator
  where matcher inp k c 
          | Just t' <- extract inp k, Just _ <- p t'  
                        = cont_f c (removePrefix 1 inp) k (k+1)
          | otherwise   = addMisMatch k t  
        evaluator inp epns l r ns 
          | l + 1 == r, Just t <- extract inp l, Just v <- p t = [(prio, v)]
          | otherwise  = [] 

lexical :: String {- identifier -} -> Maybe Precedence -> RawParser t -> HappyTerm t [t]
lexical identifier prio regex = 
  HappyTm { term_id = HappyNt (HappyApp (identifier, [])), term_f  = matcher, term_e  = evaluator }
  where matcher inp k c = foldr (<&>) id (map proceed rs)
          where rs = nub (map length (apply_scanner regex inp))
                proceed r = cont_f c (removePrefix (r - k) inp) k r
        evaluator inp epns l r ns = [ (prio, slice inp l r) ]

{-
eq :: Char -> Term Char Char 
eq c = predicate [c] (\c'-> if (c' == c) then Just c else Nothing)
-}

-- disambiguation 

applyFilter :: ([a] -> [a]) -> SemRes a -> SemRes a 
applyFilter filter res = zip (map fst res) $ filter $ map snd res

-- nonterminal context lib

happyInsertNT :: HappyApp -> S.Set HappyApp -> S.Set HappyApp
happyInsertNT = S.insert

happyEmptyNTs :: S.Set HappyApp
happyEmptyNTs = S.empty

happyInNT :: HappyApp -> S.Set HappyApp -> Bool
happyInNT = S.member

-- dealing with errors

addMisMatch ::  Int -> String -> Data t -> Data t
addMisMatch k tok dat = dat { errors = IM.insertWith (++) k [tok] (errors dat)} 

-- testing

-- |
-- Make and run a test with a given name by comparing the two given input
-- lists for equality and, upon failure, printing a message which includes
-- the two lists. 
-- Sensitive to the `--exit-on-fail` command line argument which causes
-- the program to exit with an exit code indicating failure after the
-- message is printed.
run_test :: (Eq a, Show a) => String -> a -> a -> IO ()
run_test name res exp = do
  args <- getArgs
  let exit_on_fail = "--exit-on-fail" `elem` args
  when (res /= exp) $ do
    putStrLn (name ++ ": " ++ show exp ++ " expected, " ++ show res ++ " given")
    when exit_on_fail exitFailure



comparePriorities :: Priority -> Priority -> Ordering
comparePriorities p q = case (p,q) of
  ((Nothing, l), (_, r))                                  -> compare l r
  ((_, l), (Nothing, r))                                  -> compare l r
  ((Just (Precedence _ l), _),(Just (Precedence _ r), _)) -> compare l r

maxPivot :: [Int] -> [Int]
maxPivot [] = []
maxPivot xs = [maximum xs]

minPivot :: [Int] -> [Int]
minPivot [] = []
minPivot xs = [minimum xs]

priorityOf :: Precedence -> Int
priorityOf (Precedence _ l) = l

priorityGreaterEqual,priorityGreater :: Maybe Precedence -> Maybe Precedence -> Bool
priorityGreater Nothing _ = True
priorityGreater _ Nothing = True
priorityGreater (Just p) (Just q) = priorityOf p > priorityOf q

priorityGreaterEqual p q = 
  priorityGreater p q || fmap priorityOf p == fmap priorityOf q


type Input t      = (A.Array Int t, [t])

-- | A raw parser is a function that given a sequence a token returns a list of
-- prefixes of the given sequence, indicating that these prefixes can be recognised
-- by the parser
type RawParser t  = [t] -> [[t]]  -- input to list of prefixes

mkInput :: [t] -> Input t
mkInput input = (A.listArray (0,m-1) input, input)
  where m = length input

inputLength :: Input t -> Int
inputLength = (+1) . snd . A.bounds . fst

extract :: Input t -> Int -> Maybe t
extract (arr,_) k | lb <= k && k <= ub = Just (arr A.! k)
                  | otherwise          = Nothing
  where (lb,ub) = A.bounds arr

scanner_from_predicate :: (t -> Bool) -> RawParser t
scanner_from_predicate p (t:_) | p t  = [[t]]
scanner_from_predicate _ _            = []

apply_scanner :: RawParser t -> Input t -> [[t]]
apply_scanner scanner (_,str) = scanner str

slice :: Input t -> Int -> Int -> [t]
slice (arr, _) l r 
  | lb <= l && r-1 <= ub  = map (arr A.!) [l..r-1] 
  | otherwise             = []
  where (lb,ub) = A.bounds arr

removePrefix :: Int -> Input t -> Input t
removePrefix l (arr, str) = (arr, drop l str)


list2input str = inp
  where inp = listArray (0,m-1) str
        m   = length str

type GLLGrammar n t  = M.Map n (S.Set (Rhs n t))
type Rhs n t      = [Symbol n t]
data Symbol n t   =   HappyTerm t |   HappyNt n  deriving Show
type GLLGrammarInput t      = Array Int t



type Prod n t   =   (n, Rhs n t)
type Slot n t   =   (n, Rhs n t, Rhs n t)
type EPN n t    =   (Slot n t, Int, Int, Int)


funrdr gram x inp = upper+1 `elem` descend1 gram inp x 0
  where (_,upper) = bounds inp

descend1 gram inp x l = 
  concatMap (\beta -> process1 gram inp beta l) alts
  where   alts = maybe [] S.toList (M.lookup x gram) 

process1 gram inp beta k = case beta of
  []            ->  [k] -- completed processing
  (w:beta')     ->  concatMap (process1 gram inp beta') $ case w of 
                      HappyNt x    -> descend1 gram inp x k
                      HappyTerm t  | match1 inp t k  -> [k + 1]  -- match
                              | otherwise       -> []       -- mismatch

match1 :: Eq t => GLLGrammarInput t -> t -> Int -> Bool
match1 inp t k = k >= lower && k <= upper && inp ! k == t
  where (lower,upper) = bounds inp

process_init gram inp x l beta = process2 gram inp (x,[],beta) l l 

concat2 = foldr combine ([], emptyPNs)
  where combine (rs, ns) (rs', ns') = (rs ++ rs', unionPNs ns ns')

process2 gram inp (x, alpha, beta) l k = case beta of
  []  | alpha == []   -> ([k], singlePN ((x,[],[]),l,l,l))
      | otherwise     -> ([k], emptyPNs)
  (w:beta') ->  happyContinue (x, alpha++[w], beta') $ case w of
                          HappyNt x    -> descend2 gram inp x k
                          HappyTerm t  | match1 inp t k  -> ([k + 1], emptyPNs)
                                  | otherwise       -> ([], emptyPNs)
 where  happyContinue slot (rs, ns) = (rs', unionsPNs [ns, ns', ns''])
           where  (rs', ns')  = concat2 (map call rs)
                  call r      = process2 gram inp slot l r
                  ns''        = fromListPNs [(slot,l,k,r) | r <- rs]


descend2 gram inp x l = 
  concat2 (map (process_init gram inp x l) alts)
  where   alts = maybe [] S.toList (M.lookup x gram) 
funrdp gram x inp = snd (descend2 gram inp x 0)

concat2 :: (Ord t, Ord n) => [([Int], EPNs n t)] -> ([Int], EPNs n t)
type EPNs n t     = IM.IntMap (IM.IntMap (IM.IntMap (M.Map (Prod n t) (S.Set Int))))

emptyPNs       :: EPNs n t
singlePN   :: (Ord n, Ord t) => EPN n t    -> EPNs n t 
unionPNs       :: (Ord n, Ord t) => EPNs n t   -> EPNs n t   -> EPNs n t
happyPivots            :: (Ord n, Ord t) => (Slot n t, Int, Int)    -> EPNs n t   -> [Int]
fromListPNs    :: (Ord n, Ord t) => [EPN n t]  -> EPNs n t  
fromListPNs = foldr (unionPNs . singlePN) emptyPNs

emptyPNs = IM.empty

-- | Create a singleton collection of pnodes
singlePN p = p `packInsert` emptyPNs

-- | Find a pivotless EPN within EPNs
happyPivots ((x,alpha,beta),l,r) pMap = maybe [] inner $ IM.lookup l pMap
    where   inner   = maybe [] inner2 . IM.lookup r
            inner2  = maybe [] inner3 . IM.lookup j
            inner3  = maybe [] (S.toList) . M.lookup (x,alpha++beta)
            j       = length alpha

-- | Insert a EPN
packInsert :: (Ord n, Ord t) => EPN n t -> EPNs n t -> EPNs n t
packInsert ((x,alpha,beta), l, k, r) = IM.alter addInnerL l
    where addInnerL mm = case mm of 
                         Nothing -> Just singleRJAK
                         Just m ->  Just $ IM.alter addInnerR r m
          addInnerR mm = case mm of
                         Nothing -> Just singleJAK
                         Just m  -> Just $ IM.alter addInnerJ j m
          addInnerJ mm = case mm of
                         Nothing -> Just singleAK
                         Just m  -> Just $ M.insertWith S.union alt singleK m
          singleRJAK= IM.fromList [(r, singleJAK)]
          singleJAK = IM.fromList [(j, singleAK)]
          singleAK  = M.fromList [(alt, singleK)]
          singleK   = S.singleton k
          j         = length alpha
          alt       = (x,alpha++beta)

unionPNs = IM.unionWith inner
    where   inner   = IM.unionWith inner2 
            inner2  = IM.unionWith inner3
            inner3  = M.unionWith (S.union)
unionsPNs :: (Ord n, Ord t) => [EPNs n t] -> EPNs n t
unionsPNs   = foldr unionPNs emptyPNs 

pnodes2list :: EPNs n t -> [(Slot n t,Int, Int, Int)]
pnodes2list pn =    [ ((x,take j rhs, drop j rhs), l, k, r)
                    | (l, r2m) <- IM.assocs pn
                    , (r, j2m) <- IM.assocs r2m
                    , (j, p2m) <- IM.assocs j2m
                    , ((x,rhs), ks)  <- M.assocs  p2m
                    , k <- S.toList ks
                    ]

printEPNs :: (Show t, Show n) => EPNs n t -> IO ()
printEPNs = putStr . unlines . map show . pnodes2list 

deriving instance (Ord n, Ord t) => Ord (Symbol n t)
deriving instance (Eq n, Eq t) => Eq (Symbol n t)

type Descr n t    = (Slot n t, Int, Int)

type Comm n t     = (n, Int)
type Cont n t     = (Slot n t, Int)

fungll :: (Ord n, IsTerminal t) => GLLGrammar n t -> n -> GLLGrammarInput t -> (USet n t, EPNs n t)
fungll gram x inp = 
  loop gram inp rset emptyUSet emptyG emptyP emptyPNs
 where  rset =  fromListRList (descend gram x 0) emptyUSet

descend gram x k = [ ((x,[],beta), k, k) | beta <- alts ]
  where alts = maybe [] S.toList (M.lookup x gram)

loop :: (Ord n, IsTerminal t) => GLLGrammar n t -> GLLGrammarInput t -> RList n t -> USet n t -> GRel n t -> PRel n t -> EPNs n t -> (USet n t, EPNs n t)
loop gram inp rset uset grel prel ns 
  | null rset   = (uset, ns) -- base case: |rset| is empty
  | otherwise   = loop gram inp rset'' uset' grel' prel' (unionPNs ns ns')
  where   ((rlist,ns'),mcont,mpop)        = process gram inp d grel prel
          (d,rset')  = popRList rset
          rset''     = unionRList rset' (fromListRList rlist uset') 
          uset'      = addDescr d uset
          grel'      | Just (k,v) <- mcont   = addCont k v grel
                     | otherwise             = grel
          prel'      | Just (k,v) <- mpop    = addExtent k v prel
                     | otherwise             = prel

process gram inp ((x,alpha,[]),l,k) grel prel =   
  ((rlist,unionPNs ns ns'), Nothing, Just ((x,l),k))
  where     (rlist,ns)   = ascend l ks k
            ns'  | alpha == []  = singlePN ((x,[],[]),l,k,k) 
                 | otherwise    = emptyPNs
            ks = [ (slot,l') | (slot,l') <- conts (x,l) grel ] 
process gram inp ((x,alpha,w:beta'),l,k) grel prel = case w of 
    HappyTerm t ->  (match inp ((x,alpha,w:beta'),l,k), Nothing, Nothing)
    HappyNt y  
      | rs == []  ->  ((descend gram y k,emptyPNs), Just cc, Nothing)
      | otherwise ->  (skip k ((x,alpha++[w],beta'),l) rs, Just cc, Nothing)
       where   rs   = extents (y,k) prel 
               cc   = ((y,k), ((x,alpha++[w],beta'),l))

skip k d rs     = nmatch k [d] rs
ascend k ks r   = nmatch k ks [r]
nmatch k ks rs  = (rlist, fromListPNs elist)
  where   rlist   = [ (slot, l, r)      | (slot, l) <- ks, r <- rs ]
          elist   = [ (slot, l, k, r)   | (slot, l) <- ks, r <- rs ]

match inp ((_,_,HappyNt _:_),_,_) = error "match1"
match inp ((_,_,[]),_,_) = error "match1"
match inp (slot@(x,alpha,HappyTerm t:beta),l,k)
  | lb <= k, k <= ub, matches (inp ! k) t  
                =  ([((x,alpha++[HappyTerm t],beta),l,k+1)]
                   ,singlePN ((x,alpha++[HappyTerm t],beta),l,k,k+1))
  | otherwise   = ([], emptyPNs)
  where (lb,ub) = bounds inp


-- | The worklist and descriptor set
type RList n t       =   [Descr n t]
type USet n t       =   IM.IntMap (IM.IntMap (S.Set (Slot n t)))

-- | GSS representation
type GRel n t  =   IM.IntMap (M.Map n (S.Set (Cont n t)))

-- | Pop-set
type PRel n t     =   IM.IntMap (M.Map n [Int])

descrs2list :: USet n t -> [(Slot n t, Int, Int)]
descrs2list uset =  [ (g,l,k)
                    | (l, k2m)  <- IM.assocs uset
                    , (k, g2m)  <- IM.assocs k2m
                    , g         <- S.toList g2m ]

printDescrs :: (Show t, Show n) => USet n t -> IO ()
printDescrs = putStr . unlines . map show . descrs2list

emptyRList = []
popRList (x:xs)  = (x,xs) 
popRList _       = error "popRList"
unionRList       = flip (++)
singletonRList   = (:[])
fromListRList    :: (Ord n, Ord t) => [Descr n t]  -> USet n t   -> RList n t
fromListRList ds uset = foldr op emptyRList (nub ds)
  where op d rset   | hasDescr d uset   = rset
                    | otherwise         = unionRList (singletonRList d) rset


emptyUSet = IM.empty

addDescr alt@(slot,i,l) = IM.alter inner i 
  where inner mm = case mm of 
                      Nothing -> Just $ IM.singleton l single 
                      Just m  -> Just $ IM.insertWith (S.union) l single m
        single = S.singleton slot

hasDescr alt@(slot,i,l) = not . maybe True inner . IM.lookup i
  where inner m = maybe True (not . (slot `S.member`)) $ IM.lookup l m

emptyG = IM.empty
singleCG k v = addCont k v emptyG
addCont f@(gs,i) t = IM.alter inner i
 where inner mm = case mm of 
                    Nothing -> Just $ M.singleton gs (S.singleton t)
                    Just m  -> Just $ M.insertWith S.union gs (S.singleton t) m
conts (gs,l) = maybe [] inner . IM.lookup l
         where inner m = maybe [] S.toList $ M.lookup gs m

emptyP = IM.empty
addExtent (gs,l) i = IM.alter inner l
 where inner mm = case mm of 
                    Nothing -> Just $ M.singleton gs [i]
                    Just m  -> Just $ M.insertWith (++) gs [i] m

extents (gs,l) = maybe [] inner . IM.lookup l 
         where inner = maybe [] id .  M.lookup gs

emptyUSet       :: USet n t
addDescr        :: (Ord n, Ord t) => Descr n t  -> USet n t   -> USet n t
hasDescr        :: (Ord n, Ord t) => Descr n t  -> USet n t   -> Bool

emptyG         :: GRel n t
addCont         :: (Ord n, Ord t) => Comm n t -> Cont n t -> GRel n t -> GRel n t
conts           :: (Ord n) => Comm n t -> GRel n t -> [Cont n t]

emptyP         :: PRel n t
addExtent       :: (Ord n) => Comm n t -> Int -> PRel n t -> PRel n t
extents         :: (Ord n) => Comm n t -> PRel n t -> [Int]

instance IsTerminal Char where
  matches = (==)
instance Show HappyToken where
    show (HappyChar c)             = "keychar('" ++ [c] ++ "')"
    show (HappyKeyword s)          = "keyword(\"" ++ s ++ "\")"
    show (HappyIntLit (Just i))    = "int(" ++  show i ++ ")"
    show (HappyIntLit _)           = "<int>"
    show (HappyFloatLit (Just i))  = "float(" ++  show i ++ ")"
    show (HappyFloatLit _)         = "<float>"
    show (HappyBoolLit (Just b))   = "bool(" ++  show b ++ ")"
    show (HappyBoolLit _)          = "<bool>"
    show (HappyStringLit (Just s)) = "string(\"" ++ s ++ "\")"
    show (HappyStringLit _)        = "<string>"
    show (HappyCharLit (Just c))   = "char('" ++ [c] ++ "')"
    show (HappyCharLit Nothing)    = "<char>"
    show (HappyAltIDLit (Just id)) = "altid(\"" ++ id ++ "\")"
    show (HappyAltIDLit Nothing)   = "<altid>"
    show (HappyIDLit  (Just id))   = "id(\"" ++ id ++ "\")"
    show (HappyIDLit Nothing)      = "<id>"
    show (HappyToken nm (Just s))  = nm ++ "(\"" ++ s ++ "\")"
    show (HappyToken nm _)         = "<" ++ nm ++ ">"
    
instance IsTerminal HappyToken where
    HappyToken k _   `matches` HappyToken k' _   = k' == k
    HappyChar c      `matches` HappyChar c'      = c' == c
    HappyKeyword k   `matches` HappyKeyword k'   = k' == k
    HappyStringLit _ `matches` HappyStringLit _  = True
    HappyCharLit _   `matches` HappyCharLit _    = True
    HappyIntLit _    `matches` HappyIntLit _     = True
    HappyFloatLit _  `matches` HappyFloatLit _   = True
    HappyBoolLit _   `matches` HappyBoolLit _    = True
    HappyAltIDLit _  `matches` HappyAltIDLit _   = True
    HappyIDLit _     `matches` HappyIDLit _      = True
    _           `matches` _            = False


-- | Pretty-prints a list of 'Token's as a concatenation of their lexemes.
unlexTokens :: [HappyToken] -> String
unlexTokens = Prelude.concatMap unlexToken 

unlexToken :: HappyToken -> String
unlexToken t = case t of 
          HappyChar c              -> [c]
          HappyKeyword s           -> s
          HappyIntLit (Just i)     -> show i
          HappyBoolLit (Just b)    -> show b
          HappyStringLit (Just s)  -> s
          HappyCharLit (Just c)    -> [c]
          HappyAltIDLit (Just s)   -> s
          HappyIDLit (Just s)      -> s
          HappyToken _ (Just s)    -> s
          _                   -> ""

data HappyToken   = HappyChar       Char
             | HappyKeyword    String
             | HappyIntLit     (Maybe Int)
             | HappyFloatLit   (Maybe Double)
             | HappyBoolLit    (Maybe Bool)
             | HappyStringLit  (Maybe String)
             | HappyCharLit    (Maybe Char)
             | HappyIDLit      (Maybe String)
             | HappyAltIDLit   (Maybe String) 
             | HappyToken String (Maybe String)

class SubsumesToken a where
    upcast :: HappyToken -> a
    downcast :: a -> Maybe HappyToken

instance SubsumesToken HappyToken where
    upcast = id
    downcast = Just

deriving instance Ord HappyToken
deriving instance Eq HappyToken

class (Ord a, Eq a) => IsTerminal a where
--    eos :: a
--    eps :: a 

    matches :: a -> a -> Bool
    matches = (==)  -- defaults to equality


==> anc/backend-gll/happy-backend-gll.cabal <==
name:            happy-backend-gll
version:         0.0.1
license:         BSD2
license-file:    LICENSE
author:          L. Thomas van Binsbergen and Damian Frolich
maintainer:      L. Thomas van Binsbergen <ltvanbinsbergen@acm.org>
stability:       stable
category:        Development
cabal-version:   >= 1.10
build-type:      Simple
synopsis:        A GLL backend for happy

Description:
  Happy is a parser generator for Haskell.
  Happy-Backend-GLL is responsible for code-generation:


tested-with:
        GHC == 9.2.1
        GHC == 9.0.2
        GHC == 8.10.7
        GHC == 8.8.4
        GHC == 8.6.5
        GHC == 8.4.4
        GHC == 8.2.2
        GHC == 8.0.2
        GHC == 7.10.3
        GHC == 7.8.4
        GHC == 7.6.3
        GHC == 7.4.2
        GHC == 7.0.4

data-dir: data
 
data-files: GLL_Base.hs

library
  hs-source-dirs:      src

  exposed-modules:     Happy.Backend.GLL.ProduceCode,
                       Happy.Backend.GLL.Priorities,
                       Happy.Backend.GLL
  build-depends:       base < 5,
                       containers,
                       pretty >= 1.1.3.3,
                       happy-frontend,
                       happy-grammar,
                       happy-codegen-common

  default-language:    Haskell98
  default-extensions:  CPP, MagicHash, FlexibleContexts
  ghc-options:         -Wall
  other-modules:       Paths_happy_backend_gll



==> anc/backend-gll/src/Happy/Backend/GLL.hs <==
module Happy.Backend.GLL (produceGLLParser, gllBackendDataDir) where

import Paths_happy_backend_gll

import Happy.Backend.GLL.ProduceCode (produceGLLParser)

gllBackendDataDir :: IO String
gllBackendDataDir = getDataDir

==> anc/backend-gll/src/Happy/Backend/GLL/Priorities.hs <==

module Happy.Backend.GLL.Priorities (
  module Happy.Backend.GLL.Priorities,
  ) where

import Data.List (maximum, minimum)

type Pos        = Int
type Priority   = (Maybe Precedence, Pos)
data Precedence = Precedence Assoc Int deriving Show
data Assoc      = LeftAssoc | RightAssoc | NotAssoc deriving Show

comparePriorities :: Priority -> Priority -> Ordering
comparePriorities p q = case (p,q) of
  ((Nothing, l), (_, r))                                  -> compare l r
  ((_, l), (Nothing, r))                                  -> compare l r
  ((Just (Precedence _ l), _),(Just (Precedence _ r), _)) -> compare l r

maxPivot :: [Int] -> [Int]
maxPivot [] = []
maxPivot xs = [maximum xs]

minPivot :: [Int] -> [Int]
minPivot [] = []
minPivot xs = [minimum xs]

priorityOf :: Precedence -> Int
priorityOf (Precedence _ l) = l

priorityGreaterEqual,priorityGreater :: Maybe Precedence -> Maybe Precedence -> Bool
priorityGreater Nothing _ = True
priorityGreater _ Nothing = True
priorityGreater (Just p) (Just q) = priorityOf p > priorityOf q

priorityGreaterEqual p q = 
  priorityGreater p q || fmap priorityOf p == fmap priorityOf q


==> anc/backend-gll/src/Happy/Backend/GLL/ProduceCode.lhs <==
> {-# LANGUAGE StandaloneDeriving, PatternGuards #-}

> module Happy.Backend.GLL.ProduceCode where

> import Prelude                        hiding ((<>))
> import Happy.Frontend.AbsSyn
> import Text.PrettyPrint.HughesPJ
> import Data.Maybe                     ( isJust )
> import Data.List                      ( intersperse, lookup, isInfixOf, sortBy )
> import Data.Char                      ( isSpace, isDigit )
> import Data.Tuple                     ( swap )

> import Control.Arrow                  ( (&&&) )

> import Happy.Backend.GLL.Priorities           hiding ( priorityOf )

> import qualified Data.Map as M

> langExtsToInject :: [String]
> langExtsToInject = ["PartialTypeSignatures", "StandaloneDeriving", "PatternGuards", "TupleSections"]

> importsToInject :: [String]
> importsToInject = [ "Control.Monad ( ap, liftM )", "Data.Char ( isDigit, isSpace )", "Data.Array", "qualified Data.IntMap as IM"
>                   , "qualified Data.Map as M", "qualified Data.Set as S", "Data.Set hiding (map, foldr, null, take, drop)"
>                   , "System.IO.Unsafe", "qualified Data.Array as A", "Data.List (maximum, minimum, nub)", "qualified Data.IntSet as IS"
>                   , "Data.List (intercalate, nub)", "Control.Monad (when)", "System.Environment", "System.Exit"]

> produceGLLParser
>        :: FilePath      -- Output file name
>        -> String        -- Template
>        -> Int           -- Maximum number of errors to be thrown
>        -> BookendedAbsSyn        -- Abstract Syntax
>        -> IO ()

> produceGLLParser fp template max_errors ast = do
>   let gram = getGrammarInfo max_errors ast
>   --print gram
>   writeFile fp (showParser template gram ast)

> showParser :: String -> GrammarInfo -> BookendedAbsSyn -> String
> showParser template gram = renderStyle (Style PageMode 100 1.5) . ppAbsSyn template gram
> 
> ppAbsSyn template gram (BookendedAbsSyn mheader (AbsSyn init_dirs rules) mfooter) =
>   text (unlines ["{-# LANGUAGE " ++ ext ++ " #-}" | ext <- langExtsToInject]) $+$
>   ppMaybe text mheader $+$
>   text (unlines ["import " ++ imp | imp <- importsToInject]) $+$
>   text template $+$
>   vsep (map (ppDirective gram) dirs) $+$ text "" $+$
>   vsep (map (ppRule gram) rules) $+$ text "" $+$
>   ppMaybe text mfooter
>   where dirs | all notName init_dirs = 
>                   TokenName "happyParse" Nothing False : init_dirs
>              | otherwise = init_dirs 
>         notName (TokenName _ _ _) = False
>         notName _                 = True

> ppRule :: GrammarInfo -> Rule -> Doc
> ppRule gram (Rule ident params prods' msemty) =
>   gParseFunctions gram ident params $+$ 

print the term defined by the rule, consisting of both a grammar component, a matcher, and a semantic evaluator

>   term_var (text ident) <+> text "::" <+> typeDoc $+$
>   term_var (text ident) <+> argsDoc <=> text "HappyTm" <+> parens (text "HappyNt" <+> nt_var) <+> matcher_var <+> evaluator_var $+$
>   nest 2 ( text "where" <+> nest 2 (
>       nt_var <=> text "HappyApp" <+> parens
>         (doubleQuotes (text ident) <> comma <+> (gList (map (term_id . term_var . text) params))) $+$
>       matcher_var <+> inp_var <+> l_var <+> descend_c_var <=> 
>         descend_var <+> nt_var <+> inp_var <+> l_var <+> descend_c_var <+> parens (
>           hsep (intersperse (text "<&>") (map (initial_call . act_var) initialActions))) $+$
>       nest 2 (text "where" <+> nest 2 ( vcat (map ppActDef slotsAll) )) $+$
>       vcat (map ppSlotDef slotsAll) $+$
>       evaluator_var <+> inp_var <+> epns_var <+> l_var <+> r_var <+> ns_context_var $+$
>         nest 2 (
>           text "|" <+> text "happyInNT" <+> nt_var <+> ns_context_var <=> text "[]" $+$
>           text "|" <+> text "otherwise" <+> equals $+$ (nest 2 evaluatorBody)
>         )
>   )) $+$
>   vcat (map (actionDef gram ident sem_ty) (map snd prods))
>   where
>     prods = sortBy (flip compareProductions) $ map (priorityOf gram &&& id) prods'
>       where compareProductions (mp, (Prod _ _ l _)) (mp',(Prod _ _ r _)) =
>                 comparePriorities (mp, l) (mp', r)
>     typeDoc = hsep (replicate (length params) (ty <+> text "->") ++ [res_ty]) 
>     ty = text "HappyTerm" <+> terminal_type gram <+> text "_"
>     res_ty = text "HappyTerm" <+> terminal_type gram <+> sem_ty
>     sem_ty = maybe (text "_") (modify_semty . parens . text) msemty
>               
>     modify_semty semtydoc
>       | isMonadic gram = gApp (parens (text (getMonadType gram))) semtydoc
>       | otherwise      = semtydoc 
>     
>     alts = map (\(Prod ts _ _ _) -> ts) (map snd prods)
>  
>     argsDoc = hsep (map (term_var . text) params)
> 
>     initialActions = snd (foldl count (0,[]) slotsPerAlt)
>       where count (i,acts) terms = (i + length terms, acts ++ [i])
> 
>     slotsAll = zip [0..] (concat slotsPerAlt)
>     slotsPerAlt = map slotsFor alts
>     slotsFor alt = map (\i -> (ident, take i alt, drop i alt)) [0..length alt]
>   
>     ppActDef (i, slot) = act_var i <+> inp_var <+> k_var <+> r_var <=> 
>       text "happyContinue" <+> slot_var i <+> l_var <+> k_var <+> r_var <+>
>         text "$" <+> ppActSlot gram i slot
> 
>     ppSlotDef (i, slot) = slot_var i <=> ppValSlot gram i slot
>     initial_call a = a <+> inp_var <+> l_var <+> l_var
> 
>     evaluatorBody = applyNtFilter (getFilter gram ident) (
>                       text "let" <+> text "clearNs" <+> pivot_var 1 <+> pivot_var 2
>                           <+> nest 1 (text "|" <+> l_var </=> pivot_var 1 <||> r_var </=> pivot_var 2 <=> text "happyEmptyNTs" $+$ text "|" <+> text "otherwise" <=> text "happyInsertNT" <+> nt_var <+> ns_context_var ) $+$
>                       text "in" <+> vcat (intersperse (text " ++ ") (map actionCompr prods)))
>       where applyNtFilter Nothing sem = sem
>             applyNtFilter (Just code) sem = 
>               text "happyApplyFilter" <+> parens (text code) <+> parens sem
>     actionCompr (mprio, Prod terms actionCode action_nr _) =
>       gListCompr entry (stmts ++ [nd_monadstmt])
>       where isNDMonadic   = length (takeWhile (== '%') actionCode) >= 3
>             actionCodeSafe | all isSpace res = text "()"
>                            | otherwise = nest 2 (text res)
>              where res = dropWhile (== '%') $ replaceDollar sem_var_prefix actionCode
>             slots = slotsFor terms 
>             entry = gTuple  [text (show (mprio)), sem_var (length slots)]
>             stmts = snd (foldr mkSlotStmts (r_var, []) (zip [0..] slots))
>               where mkSlotStmts (i, (nt,[],[])) (pivot, rest) = (pivot, stmt:rest)
>                       where stmt = selectPivot (nt,[],[]) 1 r_var 
>                     mkSlotStmts (i, (nt,[], beta)) (pivot, rest) = (pivot, rest)
>                     mkSlotStmts (i, slot@(nt,alpha,beta)) (pivot, rest) = 
>                       (pivot_var i, rest ++ entries)
>                       where entries | length alpha == 1 = [text "let" <+> pivot_var i <=> l_var
>                                                           ,selectValue (last alpha) i pivot] ++
>                                                           filterValue slot i 
>                                     | otherwise = [selectPivot slot i pivot
>                                                   ,selectValue (last alpha) i pivot] ++
>                                                   filterValue slot i
>             nd_monadstmt = sem_var (length slots) <<-> 
>               action_def_var ident action_nr <+>
>                       hsep (map sem_var [1..length terms])
> 
>             selectPivot slot i pivot = case matchPivotPattern gram slot of
>               Longest   -> pivot_var i <<-> text "happyMaxPivot" <+> parens pivotList
>               Shortest  -> pivot_var i <<-> text "happyMinPivot" <+> parens pivotList
>               Any       -> pivot_var i <<-> pivotList
>               where pivotList = text "happyPivots" <+>
>                       gTuple [slot_var my_slot, l_var, pivot] <+> epns_var
>                     my_slot = maybe (error "assert_missing_slot") id $ 
>                                 lookup slot (map swap slotsAll)
>             selectValue t i pivot = 
>                 gTuple [sem_prio_var i, sem_var i]
>                   <<-> term_e (parens (ppTermCode gram t)) <+> inp_var <+> 
>                             epns_var <+> pivot_var i <+> pivot <+> 
>                             parens (text "clearNs" <+> pivot_var i <+> pivot)

>             filterValue slot i = 
>               case matchPriorityPattern gram slot of 
>                 Just acc  -> [text acc
>                                 <+> sem_prio_var i <+> parens (text (show mprio))]
>                 _         -> []


> data PivotSelection = Longest | Shortest | Any
> matchPivotPattern :: GrammarInfo -> (String, [Term], [Term]) -> PivotSelection
> matchPivotPattern gram (x, alpha, beta)
>   | length alpha >= 2, Just t <- getTerminalId (last (init alpha)) = 
>       case M.lookup t (terminal_priorities gram) of
>   --    Just (Precedence LeftAssoc _)   -> Longest
>   --    Just (Precedence RightAssoc _)  -> Shortest
>         _                               -> Any
>   | otherwise = Any
>   where t = last (init alpha)

> matchPriorityPattern :: GrammarInfo -> (String, [Term], [Term]) -> Maybe String
> matchPriorityPattern gram (x, alpha, beta)
>  | length alpha >= 2, Just t <- getTerminalId (last (init alpha)) =
>     case M.lookup t (terminal_priorities gram) of
>       Just (Precedence LeftAssoc _)   -> Just "priorityGreater"
>       Just (Precedence RightAssoc _)  -> Just "priorityGreaterEqual"
>       Just (Precedence NotAssoc _)    -> Just "priorityGreater"
>       _                               -> Nothing
>  | length beta >= 1, Just t <- getTerminalId (head beta) = 
>     case M.lookup t (terminal_priorities gram) of
>       Just (Precedence LeftAssoc _)   -> Just "priorityGreaterEqual"
>       Just (Precedence RightAssoc _)  -> Just "priorityGreater"
>       Just (Precedence NotAssoc _)    -> Just "priorityGreater"
>       _                               -> Nothing
>  | otherwise = Nothing

> priorityOf :: GrammarInfo -> Prod -> Maybe Precedence  -- TODO: Is the PrecID correct?
> priorityOf gram (Prod _ _ _ (PrecId f)) | Just p <- mprio = Just p
>   where mprio = M.lookup f (terminal_priorities gram)
> priorityOf gram (Prod terms _  _ PrecNone) = foldr select Nothing terms
>   where select t (Just i) = Just i
>         select t Nothing  = case t of 
>           App f []  -> M.lookup f (terminal_priorities gram)
>           _         -> Nothing

> getTerminalId :: Term -> Maybe String
> getTerminalId (App f [])                      = Just f
> getTerminalId (App f _) | isJust (isLitId f)  = Just f
> getTerminalId _                               = Nothing

> gParseFunctions gram ident params = 
>   parse_function (parser_var (text ident)) "run_complete_with_errors" $+$
>   parse_function (partial_parser_var (text ident)) "run_with_errors"
>  where 
>     parse_function name support =
>       name <+> text "::" <+> arg_types <+> gList [tok_type] <->> 
>                 text "Either" <+> gList [err_type] <+> gList [ret_type] $+$ 
>       name <+> args <=> text support <+>
>           text (show (max_errors gram)) <+> parens (text (getErrorHandler gram)) <+> 
>           parens (term_var (text ident) <+> args)
>     args = hsep (map (term_var . text) params)
>     err_type | isMonadic gram = parens (parens (text (getMonadType gram)) <+> text "a")
>              | otherwise      = text "a"
>     ret_type | isMonadic gram = parens (parens (text (getMonadType gram)) <+> text "_")
>              | otherwise      = text "_"
>     tok_type = terminal_type gram
>     arg_types = hsep (replicate (length params) (arg_type <+> text "->"))
>       where arg_type = text "HappyTerm" <+>
>                           parens (terminal_type gram) <+> text "_"


> actionDef gram ident sem_ty (Prod terms actionCode nr _) =
>   action_def_var ident nr <::> arg_types <+> gList [sem_ty] $+$ 
>   action_def_var ident nr <+> args <=> (if isNDMonadic then body else gList [body])
>   where args = hsep (map sem_var [1..length terms])
>         isNDMonadic   = length (takeWhile (== '%') actionCode) >= 3 
>         isFreeMonadic = length (takeWhile (== '%') actionCode) >= 2
>         isUserMonadic = length (takeWhile (== '%') actionCode) >= 1
>         body  | isFreeMonadic   = actionCodeSafe
>               | isUserMonadic   = monadify gram actionCodeSafe (length terms)
>               | isMonadic gram  = monadify gram (gApp (text (getMonadReturn gram)) (parens actionCodeSafe)) (length terms) -- no % but %monad
>               | otherwise       =  actionCodeSafe -- no % no %monad
>         actionCodeSafe | all isSpace res = text "()"
>                        | otherwise = nest 2 (text res)
>          where res = dropWhile (== '%') $ replaceDollar sem_var_prefix actionCode
>         arg_types = hsep (replicate (length terms) (text "_" <+> text "->"))

> monadify gram act args_count = foldr applyBind act [1..args_count]
>   where applyBind i rest = 
>          parens (parens (text (getMonadBind gram)) <+> sem_var i <+> 
>           gLambda (sem_var i) rest)

> ppActSlot :: GrammarInfo -> Int -> (String, [Term], [Term]) -> Doc
> ppActSlot gram nro (x, alpha, beta) =
>   case beta of 
>     []    -> text "ascendSupport" <+> nt_var <+> inp_var <+> l_var <+> r_var
>     (s:_) -> term_f (parens (ppTermCode gram s)) <+> inp_var <+> r_var <+> parens (ppCP (nro + 1))
>   where ppCP i = text "HappyCP" <+>  gTuple [slot_var i, l_var] <+> act_var i
> 
> ppValSlot :: GrammarInfo -> Int -> (String, [Term], [Term]) -> Doc
> ppValSlot gram nro (x, alpha, beta) = 
>   gTuple [nt_var, gList (map (term_id . parens . ppTermCode gram) alpha)
>                 , gList (map (term_id . parens . ppTermCode gram) beta)]
>        
> ppTermCode :: GrammarInfo -> Term -> Doc

> ppTermCode gram (App f [t1,t2]) | f == "__CUT"
>   = parens (ppTermCode gram t1) <+> text "<\\\\>" <+> parens (ppTermCode gram t2)

> ppTermCode gram (App f ts)
>   | isJust (isLitId f)    = parser_lit_var (getTermId gram f)
>   | null ts               = term_var (text f)
>   | otherwise             = parens (term_var (text f) <+> hsep (map (parens . ppTermCode gram) ts))
> 
> ppDirective :: GrammarInfo -> Directive String -> Doc
> ppDirective gram d = case d of 
>   TokenSpec ts -> vsep (map ppTokenSpec ts)
>   TokenName ident mnt partial | isJust mnt || (not (null (entry_points gram))) -> 
>     let runner_support | partial    = "run_with_error" 
>                        | otherwise  = "run_complete_with_error"
>         runner = text (runner_support) <+>
>                     text (show (max_errors gram)) <+> 
>                     parens (text (getErrorHandler gram))
>         nt = maybe (head (entry_points gram)) id mnt 
>     in text ident <=> runner <+> term_var (text nt)
>   _ -> empty
>   where
>     ppTokenSpec (ident, str) =  
>       safe_term_var <+> text "::" <+> text "HappyTerm" <+>
>         terminal_type gram <+> sem_type $+$ 
>       safe_term_var <=> body
>       where safe_term_var | isJust (isLitId ident) = parser_lit_var (getTermId gram ident)
>                           | otherwise  = term_var (text safe_id) 
>             safe_id = maybe ident id (isLitId ident)
>             sem_type | isMonadic gram = gApp (parens (text (getMonadType gram))) ty 
>                      | otherwise      = ty
>               where ty | "$$" `isInfixOf` str  = text "_"
>                        | otherwise             = terminal_type gram 
>             body = text "happyPredicate" <+> doubleQuotes (text safe_id) <+>
>                       parens (text (show mprio)) <+> gLambda (sem_var 1) patternMatcher
>             mprio = M.lookup ident (terminal_priorities gram)
>             patternMatcher = gCases (sem_var 1)
>                                    [(text code,text "Just" <+> result)]
>                                    (text "Nothing")
>               where code = replaceDollars (sem_var_text 1) str
>                     result | isMonadic gram = gApp (text (getMonadReturn gram)) (sem_var 1)
>                            | otherwise = sem_var 1

> 
> term_f,term_id,term_e :: Doc -> Doc
> term_id d = text "term_id" <+> d
> term_f d = text "term_f" <+> d
> term_e d = text "term_e" <+> d
> 
> act_var :: Int -> Doc
> act_var i = text "_a_" <> text (show i)
> 
> slot_var :: Int -> Doc
> slot_var i = text "_s_" <> text (show i)
> 

> term_var :: Doc -> Doc
> term_var = (text "p_" <>)

> parser_var :: Doc -> Doc
> parser_var = (text "parser_" <>)

> partial_parser_var :: Doc -> Doc
> partial_parser_var = (text "partial_parser_" <>)

> action_def_var :: String -> Int -> Doc
> action_def_var ident i = text "_action_for_" <> text ident <> text "_" <> text (show i)

 
> pivot_var i = text "_p" <> text (show i)
>
> sem_prio_var i = text (sem_prio_var_text i) 
> sem_var i = text (sem_var_text i)
> sem_var_text i = sem_var_prefix ++ show i 
> sem_prio_var_text i = sem_prio_var_prefix ++ show i
> 
> matcher_var = text "_matcher"
> evaluator_var = text "_evaluator"
> nt_var = text "_nt"
> inp_var = text "_inp"
> descend_c_var = text "_c"
> l_var = text "_l"
> k_var = text "_k"
> r_var = text "_r"
> descend_var = text "descendSupport"
> ns_context_var = text "_nts"
> epns_var = text "_epns"
> sem_var_prefix = "_sv"
> sem_prio_var_prefix = "_pv"
> 

> isLitId :: String -> Maybe String
> isLitId ('\'':cs) | not (null cs), '\'' == last cs = Just (init cs)
> isLitId ('\"':cs) | not (null cs), '\"' == last cs = Just (init cs)
> isLitId _                                          = Nothing
 
> parser_lit_var :: Int -> Doc
> parser_lit_var i = text "pl_term" <> text (show i)

> replaceDollar :: String -> String -> String
> replaceDollar _ [] = []
> replaceDollar rep ('$':cs) | not (null digits) = rep ++ replaceDollar rep cs
>   where digits = takeWhile isDigit cs
> replaceDollar rep (c:cs) = c : replaceDollar rep cs
> 

> replaceDollars :: String  -> String -> String
> replaceDollars _ [] = []
> replaceDollars rep ('$':'$':cs) = rep ++ replaceDollars rep cs
> replaceDollars rep (c:cs) = c : replaceDollars rep cs
> 

> -- grammar info
> data GrammarInfo = GrammarInfo 
>                   { terminal_ids            :: M.Map String Int
>                   , terminal_priorities     :: M.Map String Precedence
>                   , terminal_type           :: Doc 
>                   , nonterminal_filters     :: M.Map String String
>                   , entry_points            :: [String]
>                   , max_errors              :: Int
>                   , error_handler           :: Maybe String
>                   , monad_info              :: Maybe (String, String, String, String)
>                   }

> getGrammarInfo :: Int -> BookendedAbsSyn -> GrammarInfo
> getGrammarInfo max_errs (BookendedAbsSyn _ (AbsSyn dirs rules) _ ) =
>   let (_, t_ids, t_prios, tty) = 
>         foldl getTerminalInfo (1,M.empty,M.empty,"_") dirs

>       mmonad = foldl select Nothing dirs
>         where select _ (TokenMonad x y z w) = Just (x,y,z,w)
>               select acc _                  = acc

>       err_handler = foldl select Nothing dirs
>         where select _ (TokenError code)  = Just code
>               select acc _                = acc
 
>       entries = foldr select [] rules
>         where select (Rule ident [] _ _) points = ident :  points
>               select _ points = points

>       filters = foldr select M.empty dirs 
>         where select (TokenFilter nt code) = M.insert nt code
>               select _ = id 
 
>   in GrammarInfo { terminal_ids           = t_ids
>                  , terminal_priorities    = t_prios
>                  , terminal_type          = parens (text tty)
>                  , nonterminal_filters    = filters
>                  , monad_info             = mmonad
>                  , error_handler          = err_handler
>                  , max_errors             = max_errs
>                  , entry_points           = entries
>                  }

> getTerminalInfo (seed, ids, prios, tty) d = case d of
>   TokenSpec specs -> 
>     let insert m (ident,_) = M.insert ident (M.size m) m
>     in (seed, foldl insert ids specs, prios, tty)
>   TokenRight idents -> setTermPrio RightAssoc (seed, ids, prios, tty) idents
>   TokenLeft idents  -> setTermPrio LeftAssoc (seed, ids, prios, tty) idents
>   TokenNonassoc idents -> setTermPrio NotAssoc (seed, ids, prios, tty) idents
>   TokenType code -> (seed, ids, prios, code)
>   _ -> (seed, ids, prios, tty)
>   where setTermPrio assoc (seed, ids, prios, tty) idents = 
>               let insert ident = M.insert ident (Precedence assoc seed)
>               in (succ seed, ids, foldr insert prios idents, tty) 

> getTermId :: GrammarInfo -> String -> Int
> getTermId gram ident = maybe (error ("unknown token: " ++ ident)) id 
>                           (M.lookup ident (terminal_ids gram))

> isMonadic :: GrammarInfo -> Bool
> isMonadic gram = isJust (monad_info gram)

> getErrorHandler :: GrammarInfo -> String
> getErrorHandler gram = maybe "happyError" id (error_handler gram)

> getMonadType, getMonadBind, getMonadReturn :: GrammarInfo -> String
> getMonadType gram = maybe (error "assert_no_monad_type") (\(_,t,_,_) -> t) (monad_info gram)
> getMonadBind gram = maybe ">>=" (\(_,_,b,_) -> b) (monad_info gram)
> getMonadReturn gram = maybe "return" (\(_,_,_,r) -> r) (monad_info gram)

> getFilter :: GrammarInfo -> String -> Maybe String
> getFilter gram nt = M.lookup nt (nonterminal_filters gram)

> -- pretty-printin glib
> 
> ppMaybe :: (a -> Doc) -> (Maybe a) -> Doc
> ppMaybe _ Nothing = empty
> ppMaybe pp (Just a) = pp a
> 
> vsep = vcat . intersperse (text "") 
> 
> gList :: [Doc] -> Doc
> gList = brackets . hcat . punctuate comma
> 
> gListCompr :: Doc -> [Doc] -> Doc
> gListCompr res [] = brackets res
> gListCompr res (stmt:stmts) = 
>   text "[" <+> res $+$
>   text "|" <+> stmt $+$
>   foldr combine empty stmts $+$
>   text "]"
>   where combine stmt rest = comma <+> stmt $+$ rest
> 
> gTuple :: [Doc] -> Doc
> gTuple = parens . hcat . punctuate comma
> 
> gString :: String -> Doc
> gString = doubleQuotes . text
> 
> gCases :: Doc -> [(Doc, Doc)] -> Doc -> Doc
> gCases toMatch cases fallback = text "case" <+> toMatch <+> text "of" <+> nest 2 (
>     vcat (map (uncurry (<->>)) cases) $+$
>     text "_" <->> fallback 
>   ) 
> 
> gLambda :: Doc -> Doc -> Doc
> gLambda var body = parens (text "\\" <> var <->> body)

> gApp :: Doc -> Doc -> Doc
> gApp abs arg = parens (abs <+> arg)

> (<=>),(<<->),(<->>),(</=>),(<||>) :: Doc -> Doc -> Doc 
> p <=> q = p <+> equals <+> q
> p <<-> q = p <+> text "<-" <+> q
> p <->> q = p <+> text "->" <+> q
> p </=> q = p <+> text "/=" <+> q
> p <||> q = p <+> text "||" <+> q
> p <::> q = p <+> text "::" <+> q
> 
> deriving instance Eq Term 

